Special transformations for pentamode acoustic cloaking

The acoustic cloaking theory of Norris (2008) permits considerable freedom in choosing the transformation function f from physical to virtual space. The standard process for defining cloak materials is to first define f and then evaluate whether the materials are practically realizable. In this paper, this process is inverted by defining desirable material properties and then deriving the appropriate transformations which guarantee the cloaking effect. Transformations are derived which result in acoustic cloaks with special properties such as 1) constant density 2) constant radial stiffness 3) constant tangential stiffness 4) power-law density 5) power-law radial stiffness 6) power-law tangential stiffness 7) minimal elastic anisotropy.

==> Figures/optimal_transformation/optimal_transformation/matlab/comparegam1.m <==
clf
r0 = .8;
dv = .01:.01:.98*r0;

gmin2 = 1/(1-r0^2)^2 *( (1-r0*dv).^2 +(r0-dv).^2);
gmin3 = 1/(1-r0^3)^2 *( (1-r0*dv).^3 +(r0-dv).^2);

%KSVW
a=(1-dv)/(1-r0); b= -(r0-dv)/(1-r0);
g2KSVW = 1/(1-r0^2) *( a.^2*(1-r0^2) +2.*a.*b*(1-r0) +b.^2*log(1/r0) );
g3KSVW = 1/(1-r0^3) *( a.^2*(1-r0^3) +2.*a.*b*(1-r0^2) +2*b.^2*(1-r0) );
KSVW2 = g2KSVW./gmin2 ;
KSVW3 = g3KSVW./gmin3 ;

%power law,  same as Kr constant in 2d
x=log(1./dv)/log(1/r0);
g2powert = 1/(1-r0^2) *( 1+ x.^2).*(1-r0.^(2*x))./(2*x);
g3powert = 1/(1-r0^3) *( 2+ x.^2).*(1-r0.^(2*x+1))./(2*x+1); 
powert2 = g2powert./gmin2 ;
powert3 = g3powert./gmin3 ;

%constant rho, 2d only
a=(1-dv.^2)/(1-r0^2); b= (r0^2-dv.^2)/(1-r0^2);
g2constrho = 1/(1-r0^2) *( a*(1-r0^2) +b.*log(r0./dv)  );
constrho2 = g2constrho./gmin2 ;
 
semilogy(dv,KSVW2-1,dv,powert2-1,'--',dv,constrho2-1,'.','LineWidth',2)% ,dv,gmin2)
legend('KSVW-2D','PowerLaw-F-2D','Constant-Rho2D','Location','NorthEast');
xlabel('\delta','Fontsize',18);
ylabel('log(\gamma_1 - 1)','FontSize',18);
%grid
figure;
semilogy(dv,KSVW3-1,dv,powert3-1,'--','LineWidth',2);
legend('KSVD-3D','PowerLaw-F-3D','Location','NorthWest');
xlabel('\delta','Fontsize',18);
ylabel('log(\gamma_1 - 1)','FontSize',18);




==> Figures/optimal_transformation/optimal_transformation/matlab/createfigure2.m <==
function createfigure(X1, YMatrix1)
%CREATEFIGURE(X1,YMATRIX1)
%  X1:  vector of x data
%  YMATRIX1:  matrix of y data

%  Auto-generated by MATLAB on 18-May-2010 19:38:15

% Create figure
figure1 = figure;

% Create axes
axes1 = axes('Parent',figure1,'YScale','log','YMinorTick','on',...
    'FontSize',20);
box(axes1,'on');
hold(axes1,'all');

% Create multiple lines using matrix input to semilogy
semilogy(X1,YMatrix1,'LineWidth',3,'Parent',axes1);

% Create xlabel
xlabel('r','FontSize',24);

% Create ylabel
ylabel('log(\Gamma_1 -1)','FontSize',24);

% Create textbox
annotation(figure1,'textbox',...
    [0.443809523809524 0.7466399026764 0.100793650793651 0.0596107055961071],...
    'String',{'(a) 3d'},...
    'FontSize',24,...
    'LineStyle','none');

% Create textbox
annotation(figure1,'textbox',...
    [0.443968253968254 0.701092457420925 0.100793650793651 0.0596107055961071],...
    'String',{'(b) 2d'},...
    'FontSize',24,...
    'LineStyle','none');

% Create textbox
annotation(figure1,'textbox',...
    [0.445238095238095 0.801919708029198 0.100793650793651 0.0596107055961071],...
    'String',{'(b) 3d'},...
    'FontSize',24,...
    'LineStyle','none');

% Create textbox
annotation(figure1,'textbox',...
    [0.443174603174603 0.600119221411193 0.0992063492063492 0.0596107055961071],...
    'String',{'(c) 2d'},...
    'FontSize',24,...
    'LineStyle','none');

% Create textbox
annotation(figure1,'textbox',...
    [0.442539682539682 0.554571776155719 0.100793650793651 0.0596107055961071],...
    'String',{'(a) 2d'},...
    'FontSize',24,...
    'LineStyle','none');



==> Figures/optimal_transformation/optimal_transformation/matlab/rR.m <==
clf
r0 = .8;
d = .1;

rv = r0:.01:1; 
R1v = ((1-r0*d)*rv-(r0-d)*r0./rv )/(1-r0^2);  % 2d
% R1v = ((1-r0^2*d)*rv-(r0-d)*r0^2./rv.^2 )/(1-r0^3); % 3d

Rv=d:.01:1;
r2v = ((1-r0*d)*Rv+(r0-d)*d./Rv )/(1-d^2); 
% r2v = ((1-r0*d^2)*Rv+(r0-d)*d^2./Rv.^2 )/(1-d^3); 

plot(rv,R1v,r2v,Rv,'LineWidth',2)
grid
ylabel('R','FontSize',18);
xlabel('r','FontSize',18);
